A key to the projective model of homogeneous metric spaces

A metric introduced on a projective space yields a homogeneous metric space known as a Cayley-Klein geometry. This construction is applicable not only to Euclidean and non-Euclidean spaces but also to kinematic spaces (space-times). A convenient algebraic framework for Cayley-Klein geometries called the projective model is developed in [1, 2]. It is based on Grassmann and Clifford algebras and provides a set of algebraic tools for modeling points, lines, planes and their geometric transformations such as projections and isometries. Isometry groups and their Lie algebras find a natural and intuitive expression in the projective model. The aim of this paper is to translate the foundational concepts of the projective model from the language of projective geometry to a more familiar language of vector algebra and thereby facilitate its spread and adoption among physicists and applied mathematicians. I apply the projective model to Minkowski, de-Sitter, and anti-de-Sitter space-times in two dimensions. In particular, I show how the action of the Poincare group can be captured by the Clifford algebra in a uniform fashion with respect to rotations (boosts) and translations.

==> p-10+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=176.812818275845;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(1.05630113789631,78.7627043159118,-306.170578581995),
Vector3(84.1159816379226,-0.474026350630014,-340.410378231317),
Vector3(-15.5556349621089,-38.0778985313617,-285.626698792402),
Vector3(-77.8503953371285,69.3617362707288,-292.474658722267),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> p-11+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=176.812818275845;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(1.05630113789631,78.3117557513222,-254.023162034877),
Vector3(84.1159816379226,-0.924974915219593,-288.262961684199),
Vector3(-15.5556349621089,-38.5288470959513,-233.479282245285),
Vector3(-77.8503953371285,68.9107877061391,-240.327242175149),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> p-12+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=176.821240557912;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(0.0877258561614553,80.4481655199532,-309.623452394065),
Vector3(84.2824952789562,0.128590148079876,-344.331171219884),
Vector3(-16.7512280283975,-37.989174435182,-288.798821098573),
Vector3(-77.9464506820383,69.424561128278,-297.264118373164),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> p-13+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=176.821240557912;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(0.0877258561614624,78.5921431501223,-317.872824219251),
Vector3(84.2824952789562,-1.72743222175101,-352.58054304507),
Vector3(-16.7512280283975,-39.8451968050129,-297.048192923759),
Vector3(-77.9464506820384,67.5685387584472,-305.513490198349),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> p-14+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=176.821240557912;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(0.0877258561614553,78.5921431501223,-261.893149643754),
Vector3(84.2824952789562,-1.72743222175102,-296.600868469573),
Vector3(-16.7512280283975,-39.845196805013,-241.068518348262),
Vector3(-77.9464506820384,67.5685387584471,-249.533815622852),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> p-15+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=176.821240557912;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(0.0877258561614411,78.5921431501223,-259.183299407845),
Vector3(84.2824952789562,-1.72743222175102,-293.891018233664),
Vector3(-16.7512280283975,-39.8451968050129,-238.358668112353),
Vector3(-77.9464506820383,67.5685387584471,-246.823965386943),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> p-8+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=176.812818275845;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(1.05630113789631,78.7627043159118,-254.023162034877),
Vector3(84.1159816379226,-0.474026350630012,-288.262961684199),
Vector3(-15.5556349621089,-38.0778985313617,-233.479282245285),
Vector3(-77.8503953371285,69.3617362707287,-240.327242175149),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> p-9+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);


scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=176.812820313186;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(1.05630215684153,78.762704315646,-254.023162034066),
Vector3(84.1159826565932,-0.474026350633894,-288.262961683274),
Vector3(-15.5556339431088,-38.0778985312413,-233.479282244541),
Vector3(-77.8503943179224,69.361736270494,-240.327242174383),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 

